License Plate Detection and Recognition Using Deeply Learned Convolutional Neural Networks

This work details Sighthounds fully automated license plate detection and recognition system. The core technology of the system is built using a sequence of deep Convolutional Neural Networks (CNNs) interlaced with accurate and efficient algorithms. The CNNs are trained and fine-tuned so that they are robust under different conditions (e.g. variations in pose, lighting, occlusion, etc.) and can work across a variety of license plate templates (e.g. sizes, backgrounds, fonts, etc). For quantitative analysis, we show that our system outperforms the leading license plate detection and recognition technology i.e. ALPR on several benchmarks. Our system is available to developers through the Sighthound Cloud API at https://www.sighthound.com/products/cloud

==> anc/hard_examples_removed.txt <==
https://github.com/openalpr/benchmarks/tree/master/endtoend/us
car17.jpg
car21.jpg
car22.jpg
car9-9.jpg
wts-lg-000013.jpg
wts-lg-000018.jpg
wts-lg-000041.jpg
wts-lg-000058.jpg
wts-lg-000088.jpg
wts-lg-000094.jpg
wts-lg-000113.jpg
wts-lg-000135.jpg
wts-lg-000148.jpg
wts-lg-000189.jpg

http://www.vision.caltech.edu/Image_Datasets/cars_markus/cars_markus.tar
image_0013.jpg
image_0022.jpg
image_0023.jpg
image_0044.jpg
image_0099.jpg
image_0109.jpg

http://www.zemris.fer.hr/projects/LicensePlates/hrvatski/baza_slika.zip
Pa140044.JPG
Pa140045.JPG
Pa140046.JPG
Pa140040.JPG
Pa140041.JPG
Pa140036.JPG
Pa140032.JPG
Pa140033.JPG
Pa140027.jpg
Pa140028.jpg
Pa140024.jpg
Pa140022.jpg
Pa140019.jpg
Pa140015.jpg
Pa140004.jpg
Pa140005.jpg
Pa140006.jpg
Pa140007.jpg
Pa140008.jpg
Pa140009.jpg
Pa140010.jpg
P9190066.jpg
P9190057.jpg
P9180052.jpg
P9180048.jpg
P9180044.jpg
P9180045.jpg
P9180046.jpg
P9180019.jpg
P9180008.jpg
P9180005.jpg
P9180006.jpg
P9170042.jpg
P6070093.jpg
P6070050.jpg
P6070030.jpg
P6070026.jpg
P6040071.jpg
P6040067.jpg
P6040044.jpg
P6040034.jpg
P6040022.jpg
P6040018.jpg
P6040019.jpg
P6040009.jpg
P6040010.jpg
P5280125.jpg
P5280112.jpg
P5280096.jpg
P5280081.jpg
P5280077.jpg
P5280070.jpg
P5280047.jpg
P5280011.jpg
P5280009.jpg
P5280004.jpg
P1010013.jpg
P1010014.jpg
